A Static Analysis-based Cross-Architecture Performance Prediction Using Machine Learning

Porting code from CPU to GPU is costly and time-consuming; Unless much time is invested in development and optimization, it is not obvious, a priori, how much speed-up is achievable or how much room is left for improvement. Knowing the potential speed-up a priori can be very useful: It can save hundreds of engineering hours, help programmers with prioritization and algorithm selection. We aim to address this problem using machine learning in a supervised setting, using solely the single-threaded source code of the program, without having to run or profile the code. We propose a static analysis-based cross-architecture performance prediction framework (Static XAPP) which relies solely on program properties collected using static analysis of the CPU source code and predicts whether the potential speed-up is above or below a given threshold. We offer preliminary results that show we can achieve 94% accuracy in binary classification, in average, across different thresholds

==> graph/generateBranchSweep.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.interpolate import interp1d

fig = plt.figure()
ax = plt.subplot(111)

N = 10
index = np.arange(N)
width = 0.5
pred1=[0,0,0,60,60,60,72,72,94,0]
pred2=[100,100,100,40,40,40,28,28,6,40]
pred3=[0,0,0,0,0,0,0,0,0,60]
pred4=[0,0,0,0,0,0,0,0,0,0]
labelNames=['bfs2-rd','b+tree1-rd','b+tree2-rd','four1-$\mu$','four2-$\mu$','four3-$\mu$','four4-$\mu$','four5-$\mu$','pf-rd','srad_v13-rd']
#colors=['#33a02c','#1f78b4','#b2df8a','#a6cee3']
#colors=['#377eb8','#e41a1c','#4daf4a','#984ea3']
#colors=['#023858','#3690c0','#a6bddb','#fff7fb']
colors=['#ffffff','#aaaaaa','#444444','#000000']


bars=plt.bar(index+width/2,pred4,width, bottom=[i+j+k for i,j,k in zip(pred1,pred2,pred3)], linewidth=1,color=colors[3],label='(50,$\infty$)') + \
plt.bar(index+width/2,pred3,width, bottom=[i+j for i,j in zip(pred1,pred2)], linewidth=1,color=colors[2],label='(20,50]') + \
plt.bar(index+width/2,pred2,width, bottom=pred1, linewidth=1,color=colors[1],label='(3,20]') + \
plt.bar(index+width/2,pred1,width, linewidth=1,color=colors[0],label='(0,3]') 

ax.legend(loc='center left', bbox_to_anchor=(1, 0.5))

patterns = ('','','','','','','','','','',
			'','','','','','','','','','',
			'\\','\\','\\','','','','','','','\\',
            '', '', '', '\\', '\\', '\\', '\\', '\\','\\',''
)
for bar, pattern in zip(bars, patterns):
    bar.set_hatch(pattern)

plt.axis([0, N, 0, 100])
plt.ylabel('Predtion Frequency (%)', fontsize=22)
plt.tick_params(axis='x', labelsize=20)	
plt.tick_params(axis='y', labelsize=20)	
plt.xticks(index+width+width/2, labelNames,rotation=45,ha='right')
box = ax.get_position()


fig.set_size_inches(10,6)
plt.tight_layout()
ax.set_position([box.x0, box.y0+0.15, box.width * 0.9, box.height*0.87])
#
#
plt.text(0.4,101, '5', fontsize=15)
plt.text(1.2,101, '125', fontsize=15)
plt.text(2.2,101, '125', fontsize=15)
plt.text(3.4,101, '5', fontsize=15)
plt.text(4.4,101, '5', fontsize=15)
plt.text(5.4,101, '5', fontsize=15)
plt.text(6.3,101, '25', fontsize=15)
plt.text(7.3,101, '25', fontsize=15)
plt.text(8.3,101, '25', fontsize=15)
plt.text(9.4,101, '5', fontsize=15)
#
#
#plt.text(0.4,98.5, '98%', fontsize=15)
#plt.text(1.4,96.5, '96%', fontsize=15)
#plt.text(2.4,95.5, '95%', fontsize=15)
#plt.text(3.4,94.5, '94%', fontsize=15)
#
#plt.text(0.4,76.5, '79%', fontsize=15)
#plt.text(1.4,72.5, '75%', fontsize=15)
#plt.text(2.4,71.5, '74%', fontsize=15)
#plt.text(3.4,73.5, '76%', fontsize=15)

plt.savefig("sweepbranch.pdf")


==> graph/generateLoopSweep.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.interpolate import interp1d

fig = plt.figure()
ax = plt.subplot(111)

N = 8
index = np.arange(N)
width = 0.5
pred1=[0,0,90,100,100,100,100,80]
pred2=[100,100,0,0,0,0,0,20]
pred3=[0,0,10,0,0,0,0,0]
pred4=[0,0,0,0,0,0,0,0]
labelNames=['b+tree1-rd','b+tree2-rd','four1-$\mu$','four2-$\mu$','four3-$\mu$','four4-$\mu$','four5-$\mu$','pf-rd']
#colors=['#33a02c','#1f78b4','#b2df8a','#a6cee3']
#colors=['#377eb8','#e41a1c','#4daf4a','#984ea3']
#colors=['#023858','#3690c0','#a6bddb','#fff7fb']
colors=['#ffffff','#aaaaaa','#444444','#000000']


bars=plt.bar(index+width/2,pred4,width, bottom=[i+j+k for i,j,k in zip(pred1,pred2,pred3)], linewidth=1,color=colors[3],label='(50,$\infty$)') + \
plt.bar(index+width/2,pred3,width, bottom=[i+j for i,j in zip(pred1,pred2)], linewidth=1,color=colors[2],label='(20,50]') + \
plt.bar(index+width/2,pred2,width, bottom=pred1, linewidth=1,color=colors[1],label='(3,20]') + \
plt.bar(index+width/2,pred1,width, linewidth=1,color=colors[0],label='(0,3]') 

ax.legend(loc='center left', bbox_to_anchor=(1, 0.5))

patterns = ('','','','','','','','',
			'','','','','','','','',
			'\\','\\','','','','','','',
			'','','\\','\\','\\','\\','\\','\\'
)
for bar, pattern in zip(bars, patterns):
    bar.set_hatch(pattern)

plt.axis([0, N, 0, 100])
plt.ylabel('Predtion Frequency (%)', fontsize=22)
plt.tick_params(axis='x', labelsize=20)	
plt.tick_params(axis='y', labelsize=20)	
plt.xticks(index+width+width/2, labelNames,rotation=45,ha='right')
box = ax.get_position()


fig.set_size_inches(10,6)
plt.tight_layout()
ax.set_position([box.x0, box.y0+0.15, box.width * 0.9, box.height*0.87])
#
#
#plt.text(0.25,88.5, '88%', fontsize=15)
#plt.text(1.25,85.5, '85%', fontsize=15)
#plt.text(2.25,84.5, '84%', fontsize=15)
#plt.text(3.25,84.5, '84%', fontsize=15)
#
#
#plt.text(0.4,98.5, '98%', fontsize=15)
#plt.text(1.4,96.5, '96%', fontsize=15)
#plt.text(2.4,95.5, '95%', fontsize=15)
#plt.text(3.4,94.5, '94%', fontsize=15)
#
#plt.text(0.4,76.5, '79%', fontsize=15)
#plt.text(1.4,72.5, '75%', fontsize=15)
#plt.text(2.4,71.5, '74%', fontsize=15)
#plt.text(3.4,73.5, '76%', fontsize=15)

plt.savefig("sweepLoop.pdf")


==> graph/generatePrecision.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.interpolate import interp1d

fig = plt.figure()

N = 4
index = np.arange(N)
width = 0.5
avgacc=[88,85,84,84]
minacc=[9,10,10,8]
maxacc=[10,11,11,10]
labelNames=['3','4','5','6']

plt.bar(index+width/2,avgacc,width, linewidth=1,color='lightgrey', yerr=[minacc,maxacc],error_kw=dict(ecolor='black', lw=1.2, capsize=25, capthick=1.2))
plt.axis([0, N, 50, 100])
plt.xlabel('Number of intervals', fontsize=22)
plt.ylabel('Accuracy (%)', fontsize=22)
plt.tick_params(axis='x', labelsize=20)	
plt.tick_params(axis='y', labelsize=20)	
plt.xticks(index+width, labelNames)


plt.text(0.25,88.5, '88%', fontsize=15)
plt.text(1.25,85.5, '85%', fontsize=15)
plt.text(2.25,84.5, '84%', fontsize=15)
plt.text(3.25,84.5, '84%', fontsize=15)


plt.text(0.4,98.5, '98%', fontsize=15)
plt.text(1.4,96.5, '96%', fontsize=15)
plt.text(2.4,95.5, '95%', fontsize=15)
plt.text(3.4,94.5, '94%', fontsize=15)

plt.text(0.4,76.5, '79%', fontsize=15)
plt.text(1.4,72.5, '75%', fontsize=15)
plt.text(2.4,71.5, '74%', fontsize=15)
plt.text(3.4,73.5, '76%', fontsize=15)

fig.set_size_inches(10,6)
plt.tight_layout()
plt.savefig("precision.pdf")


==> graph/generateStability-platform1.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.interpolate import interp1d

fig = plt.figure()

#ax = pl.subplot(111)
#ax.bar(dates, values, width=100)
#ax.xaxis_date()

acc=[]
ranges=["(3,10)","(4,10)","(5,10)","(6,15)","(7,15)","(8,15)","(9,15)","(10,20)","(20,30)","(30,40)","(40,50)","(50,60)","(50,100)"]
with open('data/stability.txt', 'r') as f:
	for line in f:
		x, y = line.split()
		acc.append(float(y))

	x=np.linspace(0, 192, 193, endpoint=True)
	x_new=np.arange(0,192,0.1)
	acc_smooth=interp1d(x, acc, kind='cubic')
	#plt.plot(x_new,acc_smooth(x_new),linewidth=0.75, color='red')
	#plt.scatter(x_new,acc_smooth(x_new),marker='o', color='red', s=0.5)
	#plt.plot(acc, marker='o', markersize=4, markerfacecoloralt='red')
	#plt.scatter(x,acc, marker='o',color='red', s=7)
	plt.bar(x,acc,width=1, linewidth=0.05,color='lightgrey')
	pos=[0,20,39,58,76,94,112,130,147,162,175,185,193]
	plt.xticks(pos,ranges, rotation=45)

	plt.axis([0, 193, 75, 100])
	#plt.xlabel('Speedup cutoffs', fontsize=22)
	plt.xlabel('Speedup intervals', fontsize=20)
	plt.ylabel('Accuracy (%)', fontsize=20)
	plt.tick_params(axis='x', labelsize=20)	
	plt.tick_params(axis='y', labelsize=20)	

	plt.axhline(y=98, linestyle=':', linewidth = 1.25, color='black', label='up')
	plt.axhline(y=88, linestyle=':', linewidth = 1.25, color='red', label='average')
	plt.axhline(y=78.9, linestyle=':', linewidth = 1.25, color='black', label='bot')
    #Average
	#plt.annotate('Average Accuracy=88%', xy=(55, 88), fontsize=20,
    #            xytext=(10, 95), textcoords='data', color='black',
    #            arrowprops=dict(arrowstyle='->', color='black'))
	#plt.text(55,88, 'Average Accuracy=88%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	plt.text(149,88, 'Average Accuracy=88%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	#MAX
	#plt.annotate('Maximum Accuracy=98%', xy=(115, 98), fontsize=20,
    #            xytext=(99, 95), textcoords='data', color='black',
    #            arrowprops=dict(arrowstyle='->', color='black'))
	plt.text(146,98, 'Maximum Accuracy=98%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	#MIN
	#plt.annotate('Minimum Accuracy=79%', xy=(45, 78.9), fontsize=20,
    #            xytext=(13, 81), textcoords='data', color='black',
    #            arrowprops=dict(arrowstyle='->', color='black'))
	plt.text(147,78.9, 'Minimum Accuracy=79%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	fig.set_size_inches(17,8)
	plt.tight_layout()

	#date1 = datetime.date(3, 10, 1)
	#date2 = datetime.date(50, 100, 12)
	
	#years = YearLocator()   # every year
	#months = MonthLocator()  # every month
	#yearsFmt = DateFormatter('%Y')
	
	
	#fig, ax = plt.subplots()
	#ax.plot(ranges, acc, '-')
	
	# format the ticks
	#ax.xaxis.set_major_locator(years)
	#ax.xaxis.set_major_formatter(yearsFmt)
	#ax.xaxis.set_minor_locator(months)
	#ax.autoscale_view()
	#
	#
	## format the coords message box
	#def price(x):
	#    return '$%1.2f' % x
	#ax.fmt_xdata = DateFormatter('%Y-%m-%d')
	#ax.fmt_ydata = price
	#ax.grid(True)
	#
	#fig.autofmt_xdate()

	fig.set_size_inches(17,6)
	plt.tight_layout()

	#date1 = datetime.date(3, 10, 1)
	#date2 = datetime.date(50, 100, 12)
	
	#years = YearLocator()   # every year
	#months = MonthLocator()  # every month
	#yearsFmt = DateFormatter('%Y')
	
	
	#fig, ax = plt.subplots()
	#ax.plot(ranges, acc, '-')
	
	# format the ticks
	#ax.xaxis.set_major_locator(years)
	#ax.xaxis.set_major_formatter(yearsFmt)
	#ax.xaxis.set_minor_locator(months)
	#ax.autoscale_view()
	#
	#
	## format the coords message box
	#def price(x):
	#    return '$%1.2f' % x
	#ax.fmt_xdata = DateFormatter('%Y-%m-%d')
	#ax.fmt_ydata = price
	#ax.grid(True)
	#
	#fig.autofmt_xdate()

	
	plt.savefig("stability-platform1.pdf")


==> graph/generateStability-platform2.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.interpolate import interp1d

fig = plt.figure()

#ax = pl.subplot(111)
#ax.bar(dates, values, width=100)
#ax.xaxis_date()

acc=[]
ranges=["(3,10)","(4,10)","(5,10)","(6,15)","(7,15)","(8,15)","(9,15)","(10,20)","(20,30)","(30,40)","(40,50)","(50,60)","(50,100)"]
with open('data/cutpoint-acc-canopus', 'r') as f:
	for line in f:
		x, y = line.split()
		acc.append(float(y))

	x=np.linspace(0, 191, 192, endpoint=True)
	x_new=np.arange(0,191,0.1)
	#acc_smooth=interp1d(x, acc, kind='cubic')
	#plt.plot(x_new,acc_smooth(x_new),linewidth=0.75, color='red')
	#plt.scatter(x_new,acc_smooth(x_new),marker='o', color='red', s=0.5)
	#plt.plot(acc, marker='o', markersize=4, markerfacecoloralt='red')
	#plt.scatter(x,acc, marker='o',color='red', s=7)
	plt.bar(x,acc,width=1, linewidth=0.05,color='lightgrey')
	pos=[0,20,39,58,76,94,112,130,147,161,174,184,192]
	plt.xticks(pos,ranges, rotation=45)

	plt.axis([0, 192, 75, 100])
	plt.xlabel('Speedup intervals', fontsize=20)
	plt.ylabel('Accuracy (%)', fontsize=20)
	plt.tick_params(axis='x', labelsize=20)	
	plt.tick_params(axis='y', labelsize=20)	

	plt.axhline(y=98, linestyle=':', linewidth = 1, color='black', label='up')
	plt.axhline(y=87.5, linestyle=':', linewidth = 1, color='red', label='average')
	plt.axhline(y=75.8, linestyle=':', linewidth = 1, color='black', label='bot')
    #Average
	#plt.annotate('Average Accuracy=88%', xy=(55, 88), fontsize=20,
    #            xytext=(10, 95), textcoords='data', color='black',
    #            arrowprops=dict(arrowstyle='->', color='black'))
	#plt.text(55,88, 'Average Accuracy=88%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	plt.text(145,87.5, 'Average Accuracy=87.5%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	#MAX
	#plt.annotate('Maximum Accuracy=98%', xy=(115, 98), fontsize=20,
    #            xytext=(99, 95), textcoords='data', color='black',
    #            arrowprops=dict(arrowstyle='->', color='black'))
	plt.text(145,98, 'Maximum Accuracy=98%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	#MIN
	#plt.annotate('Minimum Accuracy=79%', xy=(45, 78.9), fontsize=20,
    #            xytext=(13, 81), textcoords='data', color='black',
    #            arrowprops=dict(arrowstyle='->', color='black'))
	plt.text(146,75.8, 'Minimum Accuracy=76%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	plt.tight_layout()

	#date1 = datetime.date(3, 10, 1)
	#date2 = datetime.date(50, 100, 12)
	
	#years = YearLocator()   # every year
	#months = MonthLocator()  # every month
	#yearsFmt = DateFormatter('%Y')
	
	
	#fig, ax = plt.subplots()
	#ax.plot(ranges, acc, '-')
	
	# format the ticks
	#ax.xaxis.set_major_locator(years)
	#ax.xaxis.set_major_formatter(yearsFmt)
	#ax.xaxis.set_minor_locator(months)
	#ax.autoscale_view()
	#
	#
	## format the coords message box
	#def price(x):
	#    return '$%1.2f' % x
	#ax.fmt_xdata = DateFormatter('%Y-%m-%d')
	#ax.fmt_ydata = price
	#ax.grid(True)
	#
	#fig.autofmt_xdate()

	fig.set_size_inches(17,6)
	plt.tight_layout()

	#date1 = datetime.date(3, 10, 1)
	#date2 = datetime.date(50, 100, 12)
	
	#years = YearLocator()   # every year
	#months = MonthLocator()  # every month
	#yearsFmt = DateFormatter('%Y')
	
	
	#fig, ax = plt.subplots()
	#ax.plot(ranges, acc, '-')
	
	# format the ticks
	#ax.xaxis.set_major_locator(years)
	#ax.xaxis.set_major_formatter(yearsFmt)
	#ax.xaxis.set_minor_locator(months)
	#ax.autoscale_view()
	#
	#
	## format the coords message box
	#def price(x):
	#    return '$%1.2f' % x
	#ax.fmt_xdata = DateFormatter('%Y-%m-%d')
	#ax.fmt_ydata = price
	#ax.grid(True)
	#
	#fig.autofmt_xdate()

	
	plt.savefig("stability-platform2.pdf")


==> graph/generateStability.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.interpolate import interp1d

fig = plt.figure()

#ax = pl.subplot(111)
#ax.bar(dates, values, width=100)
#ax.xaxis_date()

acc=[]
ranges=["(3,10)","(4,10)","(5,10)","(6,15)","(7,15)","(8,15)","(9,15)","(10,20)","(20,30)","(30,40)","(40,50)","(50,60)","(50,100)"]
with open('data/stability.txt', 'r') as f:
	for line in f:
		x, y = line.split()
		acc.append(float(y))

	x=np.linspace(0, 192, 193, endpoint=True)
	x_new=np.arange(0,192,0.1)
	acc_smooth=interp1d(x, acc, kind='cubic')
	#plt.plot(x_new,acc_smooth(x_new),linewidth=0.75, color='red')
	#plt.scatter(x_new,acc_smooth(x_new),marker='o', color='red', s=0.5)
	#plt.plot(acc, marker='o', markersize=4, markerfacecoloralt='red')
	#plt.scatter(x,acc, marker='o',color='red', s=7)
	plt.bar(x,acc,width=1, linewidth=0.05,color='cyan')
	pos=[0,20,39,58,76,94,112,130,147,162,175,185,193]
	plt.xticks(pos,ranges, rotation=45)

	plt.axis([0, 193, 75, 100])
	plt.xlabel('Speedup cutoffs', fontsize=22)
	plt.ylabel('Accuracy (%)', fontsize=22)
	plt.tick_params(axis='x', labelsize=20)	
	plt.tick_params(axis='y', labelsize=20)	

	plt.axhline(y=98, linestyle=':', linewidth = 0.75, color='black', label='up')
	plt.axhline(y=88, linestyle=':', linewidth = 1, color='red', label='average')
	plt.axhline(y=78.9, linestyle=':', linewidth = 0.75, color='black', label='bot')
    #Average
	#plt.annotate('Average Accuracy=88%', xy=(55, 88), fontsize=20,
    #            xytext=(10, 95), textcoords='data', color='black',
    #            arrowprops=dict(arrowstyle='->', color='black'))
	#plt.text(55,88, 'Average Accuracy=88%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	plt.text(148,88, 'Average Accuracy=88%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	#MAX
	#plt.annotate('Maximum Accuracy=98%', xy=(115, 98), fontsize=20,
    #            xytext=(99, 95), textcoords='data', color='black',
    #            arrowprops=dict(arrowstyle='->', color='black'))
	plt.text(148,98, 'Maximum Accuracy=98%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	#MIN
	#plt.annotate('Minimum Accuracy=79%', xy=(45, 78.9), fontsize=20,
    #            xytext=(13, 81), textcoords='data', color='black',
    #            arrowprops=dict(arrowstyle='->', color='black'))
	plt.text(148,78.9, 'Minimum Accuracy=79%', fontsize=20, bbox={'facecolor':'white', 'pad':10})
	fig.set_size_inches(17,8)
	plt.tight_layout()

	#date1 = datetime.date(3, 10, 1)
	#date2 = datetime.date(50, 100, 12)
	
	#years = YearLocator()   # every year
	#months = MonthLocator()  # every month
	#yearsFmt = DateFormatter('%Y')
	
	
	#fig, ax = plt.subplots()
	#ax.plot(ranges, acc, '-')
	
	# format the ticks
	#ax.xaxis.set_major_locator(years)
	#ax.xaxis.set_major_formatter(yearsFmt)
	#ax.xaxis.set_minor_locator(months)
	#ax.autoscale_view()
	#
	#
	## format the coords message box
	#def price(x):
	#    return '$%1.2f' % x
	#ax.fmt_xdata = DateFormatter('%Y-%m-%d')
	#ax.fmt_ydata = price
	#ax.grid(True)
	#
	#fig.autofmt_xdate()

	fig.set_size_inches(17,6)
	plt.tight_layout()

	#date1 = datetime.date(3, 10, 1)
	#date2 = datetime.date(50, 100, 12)
	
	#years = YearLocator()   # every year
	#months = MonthLocator()  # every month
	#yearsFmt = DateFormatter('%Y')
	
	
	#fig, ax = plt.subplots()
	#ax.plot(ranges, acc, '-')
	
	# format the ticks
	#ax.xaxis.set_major_locator(years)
	#ax.xaxis.set_major_formatter(yearsFmt)
	#ax.xaxis.set_minor_locator(months)
	#ax.autoscale_view()
	#
	#
	## format the coords message box
	#def price(x):
	#    return '$%1.2f' % x
	#ax.fmt_xdata = DateFormatter('%Y-%m-%d')
	#ax.fmt_ydata = price
	#ax.grid(True)
	#
	#fig.autofmt_xdate()

	
	plt.savefig("stability.pdf")


==> graph/staticAnalysis-sweepBranch/collectPreds.sh <==
rm -f pred* f1 f2 f3 f4 f5 f6 bname
T1=3
T2=20


for i in `ls *.csv`; do echo $i; done | sed 's/.csv//g' >| bname
for i in `cat bname`; do cat data | grep "^$i" | awk -v cut1=$T1 -v cut2=$T2 -F"," {'print $1" "($4<=cut1 ? "1" : ($4<=cut2 ? "2" : "3"))'}; done >| f3
cat f3 | awk {'print $1'} >| bname
for i in `ls *.csv`; do name=`echo $i | sed 's/.csv//g'`; grep $name bname; done >| f4

for i in `ls *.csv`; do num=`cat $i | awk -F"," {'print $12'} | grep 1 | wc -l`; name=`echo $i | sed 's/.csv//g' `; grep -q $name bname && echo  $num; done >| pred1
for i in `ls *.csv`; do num=`cat $i | awk -F"," {'print $12'} | grep 2 | wc -l`; name=`echo $i | sed 's/.csv//g' `; grep -q $name bname && echo  $num; done >| pred2
for i in `ls *.csv`; do num=`cat $i | awk -F"," {'print $12'} | grep 3 | wc -l`; name=`echo $i | sed 's/.csv//g' `; grep -q $name bname && echo  $num; done >| pred3
paste -d " " pred1 pred2 pred3 >| f1
cat f1 | awk {'print $1/($1+$2+$3), $2/($1+$2+$3), $3/($1+$2+$3), $4/($1+$2+$3), $5/($1+$2+$3), $6/($1+$2+$3)'} >| f2

echo -n "pred1=["
cat f2 | awk {' printf"%1.2f, ", $1*100; '} | sed 's/, $//'
echo "]"
echo -n "pred2=["
cat f2 | awk {' printf"%1.2f, ", $2*100; '} | sed 's/, $//' 
echo "]"
echo -n "pred3=["
cat f2 | awk {' printf"%1.2f, ", $3*100; '} | sed 's/, $//'
echo "]"


echo -n "labelNames = [";
for i in `cat f4`; do echo -n "\"$i\", ";done | sed 's/, $//';
echo "]";

for i in `cat f4`; do grep "^$i" f3; done >| f5

echo -n "patterns = ("
cat f5 | awk {'if ($2==3) printf "\"\\\\\","; else printf"\"\","'}
cat f5 | awk {'if ($2==2) printf "\"\\\\\","; else printf"\"\","'}
cat f5 | awk {'if ($2==1) printf "\"\\\\\","; else printf"\"\","'} | sed 's/,$//'
echo ")"

echo -n "N = "
cat f5 | wc -l


==> graph/staticAnalysis-sweepBranch/generateBranchSweep.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.interpolate import interp1d

fig = plt.figure()
ax = plt.subplot(111)

N = 34
index = np.arange(N)
width = 0.5

pred1=[0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 60.00, 60.00, 60.00, 72.00, 72.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00]
pred2=[20.00, 100.00, 100.00, 0.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.06, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00]
pred3=[80.00, 0.00, 0.00, 100.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 40.00, 40.00, 40.00, 28.00, 28.00, 100.00, 100.00, 100.00, 99.94, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00]
labelNames = ["bfs0-mv2-2-ls", "bfs2-mv0-2-ls", "bfs2-mv1-2-ls", "bfs2-mv2-2-ls", "bfs2-mv4-2-ls", "bfs2-mv5-2-ls", "bfs2-mv6-2-ls", "bfs2-mv8-2-ls", "bfs2-mv9-2-ls", "b+tree1-1-rd", "b+tree2-1-rd", "pf1-1-rd", "four1-1-$\mu$", "four2-1-$\mu$", "four3-1-$\mu$", "four4-1-$\mu$", "four5-1-$\mu$", "sp0-mv2-2-ls", "sp0-mv6-2-ls", "sp0-mv9-2-ls", "sp1-mv0-1-ls", "sp1-mv2-2-ls", "sp1-mv3-2-ls", "sp1-mv4-2-ls", "sp1-mv5-2-ls", "sp1-mv6-2-ls", "sp1-mv7-2-ls", "sp1-mv8-2-ls", "sp1-mv9-2-ls", "sp2-mv1-2-ls", "sp2-mv2-2-ls", "sp2-mv3-2-ls", "sp2-mv4-2-ls", "srad_v13-1-rd"]
patterns = ("\\","","","\\","","","","","","","","","","","","","","\\","\\","\\","","\\","\\","\\","\\","\\","\\","\\","\\","\\","\\","\\","\\","","","\\","\\","","\\","\\","\\","\\","\\","\\","\\","","","","","","","","","","","","","","","","","","","","","","","\\","","","","","","","","","","","","\\","\\","\\","\\","\\","\\","","","","\\","","","","","","","","","","","","","")

#colors=['#ffffff','#cccccc','#888888']
colors=['#ece7f2','#a6bddb','#2b8cbe']


bars=plt.bar(index+width/2,pred3,width, bottom=[i+j for i,j in zip(pred1,pred2)], linewidth=1,color=colors[2],label='(20,$\infty$)') + \
plt.bar(index+width/2,pred2,width, bottom=pred1, linewidth=1,color=colors[1],label='(3,20]') + \
plt.bar(index+width/2,pred1,width, linewidth=1,color=colors[0],label='(0,3]') 

ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.06), fancybox=True, ncol=3)

for bar, pattern in zip(bars, patterns):
    bar.set_hatch(pattern)

plt.axis([0, N, 0, 100])
plt.ylabel('Predtion Frequency (%)', fontsize=19)
plt.tick_params(axis='x', labelsize=10)	
plt.tick_params(axis='y', labelsize=20)	
plt.xticks(index+width+width/2, labelNames,rotation=45,ha='right')
box = ax.get_position()


fig.set_size_inches(10,4)
plt.tight_layout()
ax.set_position([box.x0, box.y0+0.15, box.width * 0.9, box.height*0.87])
#
#
#plt.text(0.4,101, '5', fontsize=15)
#plt.text(1.2,101, '125', fontsize=15)
#plt.text(2.2,101, '125', fontsize=15)
#plt.text(3.4,101, '5', fontsize=15)
#plt.text(4.4,101, '5', fontsize=15)
#plt.text(5.4,101, '5', fontsize=15)
#plt.text(6.3,101, '25', fontsize=15)
#plt.text(7.3,101, '25', fontsize=15)
#plt.text(8.3,101, '25', fontsize=15)
#plt.text(9.4,101, '5', fontsize=15)

plt.savefig("sweepbranch.pdf")


==> graph/staticAnalysis-sweepLoop/collectPreds.sh <==
rm -f pred* f1 f2 f3 f4 f5 f6 bname
T1=3
T2=20


for i in `ls *.csv`; do echo $i; done | sed 's/.csv//g' >| bname
for i in `cat bname`; do cat data | grep "^$i" | awk -v cut1=$T1 -v cut2=$T2 -F"," {'print $1" "($4<=cut1 ? "1" : ($4<=cut2 ? "2" : "3"))'}; done >| f3
cat f3 | awk {'print $1'} >| bname
for i in `ls *.csv`; do name=`echo $i | sed 's/.csv//g'`; grep $name bname; done >| f4

for i in `ls *.csv`; do num=`cat $i | awk -F"," {'print $12'} | grep 1 | wc -l`; name=`echo $i | sed 's/.csv//g' `; grep -q $name bname && echo  $num; done >| pred1
for i in `ls *.csv`; do num=`cat $i | awk -F"," {'print $12'} | grep 2 | wc -l`; name=`echo $i | sed 's/.csv//g' `; grep -q $name bname && echo  $num; done >| pred2
for i in `ls *.csv`; do num=`cat $i | awk -F"," {'print $12'} | grep 3 | wc -l`; name=`echo $i | sed 's/.csv//g' `; grep -q $name bname && echo  $num; done >| pred3
paste -d " " pred1 pred2 pred3 >| f1
cat f1 | awk {'print $1/($1+$2+$3), $2/($1+$2+$3), $3/($1+$2+$3), $4/($1+$2+$3), $5/($1+$2+$3), $6/($1+$2+$3)'} >| f2

echo -n "pred1=["
cat f2 | awk {' printf"%1.2f, ", $1*100; '} | sed 's/, $//'
echo "]"
echo -n "pred2=["
cat f2 | awk {' printf"%1.2f, ", $2*100; '} | sed 's/, $//' 
echo "]"
echo -n "pred3=["
cat f2 | awk {' printf"%1.2f, ", $3*100; '} | sed 's/, $//'
echo "]"


echo -n "labelNames = [";
for i in `cat f4`; do echo -n "\"$i\", ";done | sed 's/, $//';
echo "]";

for i in `cat f4`; do grep "^$i" f3; done >| f5

echo -n "patterns = ("
cat f5 | awk {'if ($2==3) printf "\"\\\\\","; else printf"\"\","'}
cat f5 | awk {'if ($2==2) printf "\"\\\\\","; else printf"\"\","'}
cat f5 | awk {'if ($2==1) printf "\"\\\\\","; else printf"\"\","'} | sed 's/,$//'
echo ")"

echo -n "N = "
cat f5 | wc -l


==> graph/staticAnalysis-sweepLoop/generateBranchSweep.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.interpolate import interp1d

fig = plt.figure()
ax = plt.subplot(111)

N = 23
index = np.arange(N)
width = 0.5

pred1=[0.00, 0.00, 0.00, 0.00, 100.00, 100.00, 100.00, 100.00, 100.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00]
pred2=[100.00, 100.00, 100.00, 100.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00]
pred3=[0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 0.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00, 100.00]
labelNames = ["bfs0-mv4-2-ls", "b+tree1-1-rd", "b+tree2-1-rd", "pf1-1-rd", "four1-1-$mu$", "four2-1-$\mu$", "four3-1-$\mu$", "four4-1-$\mu$", "four5-1-$\mu$", "sp1-mv3-2-ls", "sp1-mv5-2-ls", "sp1-mv6-2-ls", "sp1-mv8-2-ls", "sp1-mv9-2-ls", "sp2-mv1-2-ls", "sp2-mv2-2-ls", "sp2-mv3-2-ls", "sp2-mv4-2-ls", "sp3-mv3-2-ls", "sp3-mv4-2-ls", "sp3-mv5-2-ls", "sp3-mv7-2-ls", "sp3-mv9-2-ls"]
patterns = ("\\","","","","","","","","","\\","\\","\\","\\","\\","\\","\\","\\","\\","\\","\\","\\","\\","\\","","\\","\\","","","","","","","","","","","","","","","","","","","","","","","","\\","\\","\\","\\","\\","\\","","","","","","","","","","","","","","")

#colors=['#ffffff','#aaaaaa','#444444','#000000']
colors=['#ece7f2','#a6bddb','#2b8cbe']


bars=plt.bar(index+width/2,pred3,width, bottom=[i+j for i,j in zip(pred1,pred2)], linewidth=1,color=colors[2],label='(20,$\infty$)') + \
plt.bar(index+width/2,pred2,width, bottom=pred1, linewidth=1,color=colors[1],label='(3,20]') + \
plt.bar(index+width/2,pred1,width, linewidth=1,color=colors[0],label='(0,3]') 

ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.06), fancybox=True, ncol=3)

for bar, pattern in zip(bars, patterns):
    bar.set_hatch(pattern)

plt.axis([0, N, 0, 100])
plt.ylabel('Prediction Freq.(%)', fontsize=19)
plt.tick_params(axis='x', labelsize=10)	
plt.tick_params(axis='y', labelsize=20)	
plt.xticks(index+width+width/2, labelNames,rotation=45,ha='right')
box = ax.get_position()


fig.set_size_inches(10,4)
plt.tight_layout()
ax.set_position([box.x0, box.y0+0.15, box.width * 0.9, box.height*0.87])
#
#
#plt.text(0.4,101, '5', fontsize=15)
#plt.text(1.2,101, '125', fontsize=15)
#plt.text(2.2,101, '125', fontsize=15)
#plt.text(3.4,101, '5', fontsize=15)
#plt.text(4.4,101, '5', fontsize=15)
#plt.text(5.4,101, '5', fontsize=15)
#plt.text(6.3,101, '25', fontsize=15)
#plt.text(7.3,101, '25', fontsize=15)
#plt.text(8.3,101, '25', fontsize=15)
#plt.text(9.4,101, '5', fontsize=15)

plt.savefig("sweeploop.pdf")

